Half-Completeness from Standard Gravitational Dispersion Relations

The completeness hypothesis states that quantum gravity realizes every representation allowed by its gauge group. Previous S-matrix arguments used the graviton pole to constrain exchanged representations, including a proof of completeness by imposing an additional high-energy bound on crossing-odd amplitudes. We investigate what follows without this assumption, using standard twice-subtracted dispersion relations, positivity, and crossing symmetry. For external massless SU(2) isospin $J$, we prove ``half-completeness'': either massive exchanges include every isospin $j\le J$, or at least one $j>J$ is required. At $J=1$, we construct an explicit amplitude with only $j=0,1$ exchanges that satisfies these conditions but violates the crossing-odd bound. This establishes that the additional high-energy assumption does not follow from the standard framework. For $J\ge2$, however, we show that lower-only spectra cannot be realized within a class of string-inspired Euler amplitudes, leaving their existence an open question. More generally, for scalar matter transforming under any compact internal symmetry group, we prove that massive singlets of unbounded Lorentz spin must be exchanged.

==> Ancillary/su2_spectrum_feasibility.wl <==
(* ::Package:: *)

(* SU(2) POSITIVE-SPECTRUM FEASIBILITY -- QUICK START

   Load this file in one notebook cell; run examples in subsequent cells:
     Get["/full/path/su2_spectrum_feasibility.wl"];
     r = CheckSpectrum[2];
     KeyTake[r,{"Status","ActiveAtomCount","ExactResidual"}]
     CheckSpectrum[3, "Support" -> {0,3}]
     CheckSpectrum[2, "Dimension" -> 5, "MaxDegree" -> 12,
       "MaxSpin" -> 48, "DifferenceOrder" -> 4,
       "SamplingSteps" -> {1/32,3/64}, WorkingPrecision -> 100]
     RunSpectrumChecks[]

   This is a self-contained replacement FRONT END for the null-derivation
   program. It does not load that program or any Python package. Integer J
   only; identical real scalars; Bose parity j+ell even; dim>=4. Set the mass
   gap squared and the graviton coefficient g_G to one. mu means mass SQUARED.

   What is solved:
       A.w == b,  w >= 0,  w = (raw pole residue)/mu^3.
   The rows are ALL independent crossing nulls through MaxDegree made from
   central energy powers m>=4, plus finite-difference samples of the full
   colored, twice-subtracted dispersion relations. These samples have a
   NONZERO GRAVITON SOURCE, so the empty spectrum cannot pass. They are signed
   discrete smearing, not a continuous-smearing quadrature or an SDPB run.
   Other EFT coefficients and subtraction functions are eliminated, not set
   to zero. No m=2 or m=3 FORWARD null is used. The forward higher-moment
   prescription is the one used for the analytic nulls in the paper.

   Every matrix entry is constructed exactly. Wolfram's arbitrary-precision
   simplex proposes a support; an EXACT rational solve then checks every
   original equation and every residue sign. Only an exact positive witness
   is called FiniteTestFeasible. A verified Farkas certificate means only
   GridInfeasible. It is NOT a certificate on all masses and spins.

   IMPORTANT: this finite relaxation neither constructs a full amplitude
   nor controls the large-spin/large-mass tail. A witness need not populate
   every allowed isospin. Increasing the grid relaxes the test; adding nulls
   or sampling rows tightens it. Stability is evidence, not a convergence
   theorem. AnalyticPrecheck separately tests the known exact exclusions;
   switch it off to test whether the finite numerical system detects them.

   Exact rational inputs (e.g. 1/32, not 0.03125) are required for grids.
   No computation runs on loading. Tested with Mathematica 14.0.
*)

BeginPackage["SU2SpectrumCheck`"];

CheckSpectrum::usage = "CheckSpectrum[J,opts] tests a finite nonnegative spectral measure. Default support is Range[0,J]. Read Status and Scope; a finite witness is not a UV amplitude.";
BuildSpectrumProblem::usage = "BuildSpectrumProblem[J,opts] constructs the exact matrix, nonzero source, atoms, null counts, and row labels without solving.";
SolveSpectrumProblem::usage = "SolveSpectrumProblem[problem,opts] searches for a positive witness and verifies it in exact arithmetic. A failed search alone is not an exclusion.";
SpectrumPrecheck::usage = "SpectrumPrecheck[J,support,dim:4] checks the exact graviton span and the four exceptional omissions independently of any numerical grid.";
SpectrumRefinements::usage = "SpectrumRefinements[J,levels,opts] runs CheckSpectrum for a list of option Associations and returns summaries. Choose nested grids and constraint sets when comparing levels.";
SpectrumNullData::usage = "SpectrumNullData[J,k,dim] derives the complete m>=4 coefficient-null space at Taylor degree k and its independent exact spectral polynomials.";
RunSpectrumChecks::usage = "RunSpectrumChecks[] runs exact algebra/solver regressions and a small end-to-end J=1 feasibility test.";

Options[BuildSpectrumProblem] = {
  "Dimension" -> 4, "Support" -> Automatic, "MaxDegree" -> 8,
  "MaxSpin" -> 24,
  "MassSquaredGrid" -> {1,5/4,3/2,2,3,4,6,8,12,16,24,32,48,64,96,128,256},
  "ImpactGrid" -> {1,2,3,4,6,8,12,16}, "MaxMassSquared" -> 256,
  "DifferenceOrder" -> 3, "SamplingSteps" -> {1/32}, "Verbose" -> True};
Options[SolveSpectrumProblem] = {WorkingPrecision -> 80,
  "SolverTimeLimit" -> 120, "ExactFallbackTimeLimit" -> 30,
  "TryGridCertificate" -> True, "Verbose" -> True};
Options[CheckSpectrum] = Join[Options[BuildSpectrumProblem],
  DeleteCases[Options[SolveSpectrumProblem],Rule["Verbose",_]],
  {"AnalyticPrecheck" -> True}];
Options[SpectrumRefinements] = Options[CheckSpectrum];

Begin["`Private`"];

nonnegIntQ[n_] := IntegerQ[n] && n>=0;
exactRationalQ[x_] := IntegerQ[x] || Head[x]===Rational;
zeroVectorQ[v_] := AllTrue[Flatten[{v}],TrueQ[#==0]&];
failure[text_] := Failure["InvalidInput",<|"MessageTemplate"->text|>];
say[verbose_,args___] := If[TrueQ[verbose],Print[args]];
mat[J_] := mat[J] = Table[(-1)^j (2j+1) SixJSymbol[{J,J,j},{J,J,K}],
  {j,0,2J},{K,0,2J}];
parity[J_] := DiagonalMatrix[(-1)^Range[0,2J]];
wave[l_,dim_,v_] := GegenbauerC[l,(dim-3)/2,v]/GegenbauerC[l,(dim-3)/2,1];
angular[r_,x_,dim_] := Product[x-a(a+dim-3),{a,0,r-1}]/
  (r! Pochhammer[(dim-2)/2,r]);
jet[m_,n_,x_,dim_] := Sum[angular[r,x,dim](-1/2)^(n-r)
  Pochhammer[m+1,n-r]/(n-r)!,{r,0,n}];

(* First solve crossing on the FULL Taylor polynomial. Only then project
   onto m>=4. This retains the freedom in all inaccessible EFT coefficients.
   Crossing: B(-z,t)=B(z,t)W and B(z,t)=B(z/2+3t/4,z-t/2) W M.
   Rows of invariant are polynomial coefficient vectors. *)
coefficientNulls[J_,k_] := coefficientNulls[J,k] = Module[
  {slots,all,energy,color,fixed,invariant,accessible,projected,null,z},
  all=Tuples[{Range[0,k],Range[0,2J]}];
  slots=Select[all,EvenQ[#[[1]]-#[[2]]]&];
  energy=Table[Coefficient[Expand[(z/2+3/4)^m(z-1/2)^(k-m)],z,q],
    {m,0,k},{q,0,k}];
  color=parity[J].mat[J];
  fixed=Table[With[{q=out[[1]],K=out[[2]],m=in[[1]],L=in[[2]]},
    KroneckerDelta[q,m] KroneckerDelta[K,L]-energy[[m+1,q+1]]color[[L+1,K+1]]],
    {out,all},{in,slots}];
  invariant=NullSpace[fixed];
  accessible=Select[Range[Length[slots]],slots[[#,1]]>=4&];
  projected=invariant[[All,accessible]];
  null=If[invariant==={},IdentityMatrix[Length[accessible]],NullSpace[projected]];
  <|"Slots"->slots[[accessible]],"InvariantDimension"->Length[invariant],
    "NullBasis"->null,"CoefficientNullCount"->Length[null],
    "CompletenessCheck"->(Length[null]+MatrixRank[projected]==Length[accessible])|>
];

(* Reduce spectral polynomials over Q, BEFORE sampling spin or mass. All
   coefficient nulls remain represented, including those redundant after
   the dispersive map. No numerical singular-value cutoff is used. *)
SpectrumNullData[J_?nonnegIntQ,k_Integer,dim_Integer] /;k>=4&&dim>=4 :=
 SpectrumNullData[J,k,dim] = Module[
  {data=coefficientNulls[J,k],x,slots,kernels,coeffs,basis,width=k-3},
  slots=data["Slots"];
  kernels=Table[Table[Expand[Sum[2 v[[a]] mat[J][[j+1,slots[[a,2]]+1]]
    jet[slots[[a,1]],k-slots[[a,1]],x,dim],{a,Length[slots]}]],
    {j,0,2J}],{v,data["NullBasis"]}];
  coeffs=(Flatten[Table[Coefficient[#[[j+1]],x,r],{j,0,2J},{r,0,k-4}]]& /@ kernels);
  basis=If[coeffs==={},{},Select[RowReduce[coeffs],!zeroVectorQ[#]&]];
  <|"Degree"->k,"CoefficientNullCount"->data["CoefficientNullCount"],
    "SpectralNullCount"->Length[basis],"CompletenessCheck"->data["CompletenessCheck"],
    "PolynomialCoefficients"->(Partition[#,width]& /@ basis)|>
 ];

(* Signed discrete smearing of a centrally twice-subtracted pole pair.
   x_i=y_i=(i+1)h, c_ai=(-1)^i Binomial[a,i], a,b>=2.
   D_a annihilates 1,x, so the unknown subtraction functions disappear.
   Original scalar factors are
       ((x+y/2)/(mu-y/2))^2 G_l(1-2y/mu)/(mu+x),
       ((x+y/2)/(mu-y/2))^2 G_l(1-2y/mu)/(mu-x-y).
   The first finite difference is summed analytically below.
   Columns include mu^3/(2h) because w=r/mu^3.
   source = delta_a2 e0/(b+1)-delta_b2 (e0.W.M)/(a+1), with g_G=1.
*)
scalarSamples[l_,dim_,mu_,order_,h_] := scalarSamples[l,dim,mu,order,h] = Module[
  {nodes=h Range[1,order+1],g,c,ds,us,pref},
  g=wave[l,dim,1-2#/mu]& /@ nodes;
  c[a_]:=Table[(-1)^i Binomial[a,i],{i,0,a}];
  ds=Table[pref=a! h^a;
    pref/Times@@(mu+nodes[[1;;a+1]]) (c[b].g[[1;;b+1]]) mu^3/(2h),
    {a,2,order},{b,2,order}];
  us=Table[pref=(-1)^a a! h^a;
    Sum[(-1)^i Binomial[b,i]g[[i+1]]pref/
      Times@@(mu-nodes[[i+1]]-nodes[[1;;a+1]]),{i,0,b}]mu^3/(2h),
    {a,2,order},{b,2,order}];
  {ds,us}
];

sampleColumn[J_,dim_,atom_,order_,steps_] := Module[
  {j=atom[[1]],l=atom[[2]],mu=atom[[3]],X=parity[J].mat[J],row,odd,ds,us},
  row=mat[J][[j+1]];odd=row.parity[J];
  Flatten[Table[{ds,us}=scalarSamples[l,dim,mu,order,h];
    Flatten[Table[ds[[a-1,b-1]]row+us[[a-1,b-1]]odd-
      (ds[[b-1,a-1]]row+us[[b-1,a-1]]odd).X,
      {a,2,order},{b,a,order}]],{h,steps}]]
];
sampleSource[J_,order_,steps_] := With[{e=UnitVector[2J+1,1],X=parity[J].mat[J]},
  Flatten[Table[Table[KroneckerDelta[a,2]e/(b+1)-
    KroneckerDelta[b,2](e.X)/(a+1),{a,2,order},{b,a,order}],{h,steps}]]];

makeAtoms[support_,ellmax_,masses_,impact_,mumax_] := Flatten[
  Table[Table[With[{mus=Union[masses,
    Select[(2l/#)^2& /@ impact,1<=#<=mumax&]]},
    {j,l,#}& /@ mus],{l,Mod[j,2],ellmax,2}],{j,support}],2];

BuildSpectrumProblem[J_?nonnegIntQ,OptionsPattern[]] := Module[
  {dim=OptionValue["Dimension"],support=OptionValue["Support"],
   degree=OptionValue["MaxDegree"],ellmax=OptionValue["MaxSpin"],
   masses=OptionValue["MassSquaredGrid"],impact=OptionValue["ImpactGrid"],
   mumax=OptionValue["MaxMassSquared"],order=OptionValue["DifferenceOrder"],
   steps=OptionValue["SamplingSteps"],verbose=OptionValue["Verbose"],
   atoms,rows,rhs,labels,counts={},data,polys,xs,newrows},
  If[support===Automatic,support=Range[0,J]];
  If[!IntegerQ[dim]||dim<4||!IntegerQ[degree]||degree<4||
     !nonnegIntQ[ellmax]||!IntegerQ[order]||order<3,
    Return[failure["Require integer Dimension>=4, MaxDegree>=4, MaxSpin>=0, DifferenceOrder>=3."]]];
  If[!ListQ[support]||support==={}||!AllTrue[support,nonnegIntQ[#]&&#<=2J&],
    Return[failure["Support must be a nonempty list of integer isospins between 0 and 2J."]]];
  support=Union[support];
  If[!ListQ[masses]||masses==={}||!ListQ[impact]||!ListQ[steps]||steps==={}||
     !AllTrue[Join[masses,impact,steps,{mumax}],exactRationalQ]||
     !AllTrue[masses,1<=#<=mumax&]||!AllTrue[impact,#>0&]||
     !AllTrue[steps,0<2(order+1)#<1&],
    Return[failure["Use exact rational masses mu>=1, positive impact values, and steps h with 2(DifferenceOrder+1)h<1. MaxMassSquared must cover the grid."]]];
  atoms=makeAtoms[support,ellmax,masses,impact,mumax];
  If[atoms==={},Return[failure["No Bose-allowed atoms on this grid."]]];
  say[verbose,"J=",J,", D=",dim,": assembling ",Length[atoms]," exact spectral columns."];
  rows=Transpose[sampleColumn[J,dim,#,order,steps]& /@ atoms];
  rhs=sampleSource[J,order,steps];
  If[zeroVectorQ[rhs],Return[failure["The sampling source vanished; this would be a trivial homogeneous test."]]];
  labels=Flatten[Table[Table[Table[{"sample",h,a,b,K},{K,0,2J}],
    {a,2,order},{b,a,order}],{h,steps}],3];
  xs=#[[2]](#[[2]]+dim-3)& /@ atoms;
  Do[
    data=SpectrumNullData[J,k,dim];
    If[!TrueQ[data["CompletenessCheck"]],Return[failure["Exact null-space completeness check failed."]]];
    polys=data["PolynomialCoefficients"];
    newrows=Table[Table[
      (pol[[atoms[[i,1]]+1]].Table[If[r==0,1,xs[[i]]^r],{r,0,k-4}]) atoms[[i,3]]^(2-k),
      {i,Length[atoms]}],{pol,polys}];
    rows=Join[rows,newrows];rhs=Join[rhs,ConstantArray[0,Length[polys]]];
    labels=Join[labels,Table[{"null",k,r},{r,Length[polys]}]];
    AppendTo[counts,KeyDrop[data,"PolynomialCoefficients"]];
    say[verbose,"  degree ",k,": ",data["CoefficientNullCount"],
      " coefficient nulls, ",data["SpectralNullCount"]," independent spectral nulls."],
    {k,4,degree}];
  <|"J"->J,"Dimension"->dim,"Support"->support,"Atoms"->atoms,
    "Matrix"->rows,"Source"->rhs,"RowLabels"->labels,"NullCounts"->counts,
    "MaxDegree"->degree,"MaxSpin"->ellmax,"DifferenceOrder"->order,
    "SamplingSteps"->steps,"MassSquaredGrid"->masses,"ImpactGrid"->impact,
    "MaxMassSquared"->mumax,"MinimumEnergyPowerInForwardNulls"->4,
    "Scope"->"Finite mass/spin grid and finitely many equations. No continuum or tail certification."|>
];

(* Exact checks separate from the finite numerical feasibility problem. *)
kernelInNullSpace[J_,k_,dim_,support_,target_,x_] := Module[{data,basis,flat},
  data=SpectrumNullData[J,k,dim];
  basis=Flatten[#[[support+1]]]& /@ data["PolynomialCoefficients"];
  flat=Flatten[Table[Coefficient[Expand[f],x,r],{f,target},{r,0,k-4}]];
  TrueQ[data["CompletenessCheck"]] &&
    MatrixRank[Append[basis,flat]]==MatrixRank[basis]
];
exceptionCheck[J_,which_,dim_] := Module[{x,ep,op,ot,target},
  ep=x(x-2dim+2);op=(x-dim+2)(x-3dim);ot=op(x-5dim-10);
  Switch[which,
    "singlet",target=Table[((2j+1)(2-(-1)^j)-(2J+1)KroneckerDelta[j,0])
      If[EvenQ[j],ep,op],{j,0,2J}];
      kernelInNullSpace[J,6,dim,Range[0,2J],target,x],
    "J3j1",kernelInNullSpace[3,7,dim,Range[0,3],{0,3op,0,-14op},x],
    "J3j2",kernelInNullSpace[3,7,dim,Range[0,3],
      {0,5ot,-ep(23x-103dim-114),35(dim+2)op},x],
    "J5j2",kernelInNullSpace[5,6,dim,Range[0,5],{0,0,4ep,-9op,-9ep,0},x],
    _,False]
];

SpectrumPrecheck[J_?nonnegIntQ,support_List,dim_Integer:4] := Module[
  {C=mat[J].(IdentityMatrix[2J+1]+parity[J]),e=UnitVector[2J+1,1],v,w,missing},
  If[dim<4||support==={}||!AllTrue[support,nonnegIntQ[#]&&#<=2J&],
    Return[failure["Invalid precheck support or dimension."]]];
  v=Select[NullSpace[C[[support+1]]],!TrueQ[#.e==0]&];
  If[v=!={},Return[<|"Status"->"AnalyticallyExcluded","Reason"->"The allowed tensors cannot reproduce the graviton singlet.",
    "Annihilator"->First[v],"ExactCheck"->zeroVectorQ[C[[support+1]].First[v]],"GravitonContraction"->e.First[v]|>]];
  If[!MemberQ[support,0],
    If[!exceptionCheck[J,"singlet",dim],Return[failure["Singlet certificate failed the generated-null-space check."]]];
    Return[<|"Status"->"AnalyticallyExcluded","NullCertificateVerifiedExactly"->True,
    "Reason"->"The degree-six singlet null with positive residues bounds all spins if the singlet is absent, contradicting the graviton pole.",
    "Certificate"->"(2J) N0 = Sum[(2j+1)(2-(-1)^j) Nj, j=1,...,2J]; weights vanish only at spins 0,2 or 1,3."|>]];
  If[Max[support]<=J,
    w=LinearSolve[Transpose[C[[1;;J+1,1;; ;;2]]],UnitVector[J+1,1]];
    missing=Complement[Range[0,J],support];
    If[J==3&&MemberQ[missing,1],
      If[!exceptionCheck[3,"J3j1",dim],Return[failure["J=3 certificate failed."]]];
      Return[<|"Status"->"AnalyticallyExcluded","NullCertificateVerifiedExactly"->True,
      "Reason"->"w3=3/7 requires unbounded spin in j=3; the degree-seven null then requires j=1.",
      "Certificate"->"3 <PiOdd>_1^8 = 14 <PiOdd>_3^8", "InverseWeights"->w|>]];
    If[J==3&&MemberQ[missing,2],
      If[!exceptionCheck[3,"J3j2",dim],Return[failure["J=3 certificate failed."]]];
      Return[<|"Status"->"AnalyticallyExcluded","NullCertificateVerifiedExactly"->True,
      "Reason"->"The second degree-seven null requires j=2 to balance the positive j=1,3 terms.",
      "Certificate"->"<PiEven(23x-103D-114)>_2^8 = 5<PiOdd(x-5D-10)>_1^8 + 35(D+2)<PiOdd>_3^8", "InverseWeights"->w|>]];
    If[J==5&&MemberQ[missing,2],
      If[!exceptionCheck[5,"J5j2",dim],Return[failure["J=5 certificate failed."]]];
      Return[<|"Status"->"AnalyticallyExcluded","NullCertificateVerifiedExactly"->True,
      "Reason"->"w3=13/12 requires unbounded spin in j=3; the degree-six null then requires j=2.",
      "Certificate"->"4 N2 = 9(N3+N4)", "InverseWeights"->w|>]]];
  <|"Status"->"NotExcludedByPrecheck","Scope"->"Not a sufficiency test."|>
];

(* Rescale rows/columns by exact positive factors. Only IDENTICALLY zero
   rows/columns are dropped. Every original row is checked after solving. *)
scaleSystem[A_,b_] := Module[{keep,cols,ar,br,rs,cs},
  keep=Select[Range[Length[b]],!zeroVectorQ[A[[#]]]||b[[#]]!=0&];
  rs=MapThread[Max[Max[Abs[#1]],Abs[#2]]&,{A[[keep]],b[[keep]]}];
  ar=MapThread[#1/#2&,{A[[keep]],rs}];br=b[[keep]]/rs;
  cs=Max[Abs[#]]& /@ Transpose[ar];cols=Flatten[Position[cs,_?(#>0&)]];
  <|"A"->(#/cs[[cols]]& /@ ar[[All,cols]]),"b"->br,
    "Rows"->keep,"Columns"->cols,"RowScale"->rs,"ColumnScale"->cs[[cols]]|>
];

exactWitness[A_,b_,candidate_] := Module[{active,z},
  active=Select[Range[Length[candidate]],TrueQ[candidate[[#]]>0]&];
  If[active==={},Return[$Failed]];
  z=Quiet[LinearSolve[A[[All,active]],b]];
  If[!VectorQ[z,exactRationalQ]||!AllTrue[z,#>=0&]||!zeroVectorQ[A[[All,active]].z-b],Return[$Failed]];
  ReplacePart[ConstantArray[0,Length[candidate]],Thread[active->z]]
];

SolveSpectrumProblem[problem_Association,OptionsPattern[]] := Module[
  {A=problem["Matrix"],b=problem["Source"],wp=OptionValue[WorkingPrecision],
   limit=OptionValue["SolverTimeLimit"],fallback=OptionValue["ExactFallbackTimeLimit"],
   verbose=OptionValue["Verbose"],scaled,ar,br,n,m,candidate,y=$Failed,weights,
   cert,lambda,dualA,dualb,active,summary},
  If[!IntegerQ[wp]||wp<30,Return[failure["WorkingPrecision must be an integer >=30."]]];
  If[!TrueQ[limit>0]||!TrueQ[fallback>=0],
    Return[failure["SolverTimeLimit must be positive; ExactFallbackTimeLimit must be nonnegative (seconds)."]]];
  If[!MatrixQ[A,exactRationalQ]||!VectorQ[b,exactRationalQ]||Length[A]!=Length[b]||zeroVectorQ[b],
    Return[failure["Require an exact rational matrix and a nonzero rational source."]]];
  scaled=scaleSystem[A,b];ar=scaled["A"];br=scaled["b"];
  {m,n}=Dimensions[ar];
  summary=KeyTake[problem,{"J","Dimension","Support","MaxDegree","MaxSpin","DifferenceOrder","SamplingSteps",
    "MassSquaredGrid","ImpactGrid","MaxMassSquared","NullCounts","Scope"}];
  AssociateTo[summary,{"GridAtomCount"->Length[problem["Atoms"]],"OriginalRowCount"->Length[b],
    "NonzeroColumnCount"->n,"NonzeroRowCount"->m,"WorkingPrecision"->wp}];
  If[n==0,Return[Join[summary,<|"Status"->"GridInfeasible","Reason"->"All grid columns vanish but the graviton source does not."|>]]];
  say[verbose,"Solving ",m," rows and ",n," nonzero columns at ",wp," digits."];
  (* Fixed-precision arithmetic avoids Mathematica's progressive precision
     loss during degenerate simplex pivots. This only proposes a support;
     the exact rational witness check below is the acceptance criterion. *)
  (* Direct LinearProgramming avoids Mathematica 14's structured-identity
     conversion failure in LinearOptimization for larger variable counts. *)
  candidate=TimeConstrained[Block[{$MinPrecision=wp,$MaxPrecision=wp},Quiet[
    LinearProgramming[ConstantArray[1,n],N[ar,wp],
      Transpose[{N[br,wp],ConstantArray[0,m]}],0,
      Method->"RevisedSimplex",Tolerance->10^(-Floor[wp/2])]]],limit,$Aborted];
  If[VectorQ[candidate,NumberQ]&&Length[candidate]==n,
    y=TimeConstrained[exactWitness[ar,br,candidate],limit,$Failed]];
  If[y===$Failed&&fallback>0,
    say[verbose,"Trying an exact rational simplex fallback."];
    y=TimeConstrained[Quiet[LinearProgramming[ConstantArray[1,n],ar,
      Transpose[{br,ConstantArray[0,m]}],0,Method->"Simplex"]],fallback,$Failed]];
  If[VectorQ[y,exactRationalQ]&&Length[y]==n&&AllTrue[y,#>=0&]&&zeroVectorQ[ar.y-br],
    weights=ReplacePart[ConstantArray[0,Length[problem["Atoms"]]],
      Thread[scaled["Columns"]->(y/scaled["ColumnScale"])]];
    If[!zeroVectorQ[A.weights-b],Return[failure["Internal error: original-row validation failed."]]];
    active=Select[Range[Length[weights]],weights[[#]]>0&];
    Return[Join[summary,<|"Status"->"FiniteTestFeasible","ExactResidual"->0,
      "EveryOriginalRowVerified"->True,"NonnegativeResiduesVerified"->True,
      "ActiveAtomCount"->Length[active],
      "Witness"->Table[With[{a=problem["Atoms"][[i]],w=weights[[i]]},
        <|"j"->a[[1]],"ell"->a[[2]],"mu"->a[[3]],
          "ResidueOverMu3"->w,"RawResidue"->w a[[3]]^3|>],{i,active}],
      "Interpretation"->"An exact positive measure satisfies this finite set of equations. This does not establish a complete UV amplitude or control the unsampled tail."|>]]];
  If[TrueQ[OptionValue["TryGridCertificate"]]&&fallback>0,
    say[verbose,"Looking for an exact separator of this finite grid."];
    (* Farkas: ar^T lambda>=0 and br.lambda=-1. Split lambda into +/- parts. *)
    dualA=Join[Transpose[Join[ar,-ar]],{Join[br,-br]}];
    dualb=Join[ConstantArray[{0,1},n],{{-1,0}}];
    cert=TimeConstrained[Quiet[LinearProgramming[ConstantArray[1,2m],dualA,dualb,
      0,Method->"Simplex"]],fallback,$Failed];
    If[VectorQ[cert,exactRationalQ]&&Length[cert]==2m,
      lambda=Take[cert,m]-Drop[cert,m];
      If[AllTrue[Transpose[ar].lambda,#>=0&]&&br.lambda<0,
        lambda=ReplacePart[ConstantArray[0,Length[b]],
          Thread[scaled["Rows"]->(lambda/scaled["RowScale"])]];
        If[AllTrue[Transpose[A].lambda,#>=0&]&&b.lambda<0,
          Return[Join[summary,<|"Status"->"GridInfeasible","FarkasVector"->lambda,
            "CertificateSource"->b.lambda,"CertificateVerifiedExactly"->True,
            "Interpretation"->"No positive measure on THIS grid satisfies the selected equations. Additional masses or spins can remove the exclusion; no continuum claim."|>]]]]]];
  Join[summary,<|"Status"->"Unresolved","Interpretation"->"No exact positive witness or exact grid separator was verified within the resource limits. Increase time/precision or change the grid; this is not an exclusion."|>]
];

CheckSpectrum[J_?nonnegIntQ,opts:OptionsPattern[]] := Module[{support=OptionValue["Support"],pre,problem,result},
  If[support===Automatic,support=Range[0,J]];
  If[!ListQ[support]||support==={}||!AllTrue[support,nonnegIntQ[#]&&#<=2J&]||
    !IntegerQ[OptionValue["Dimension"]]||OptionValue["Dimension"]<4,
    Return[failure["Require integer Dimension>=4 and a nonempty integer support within 0,...,2J."]]];
  If[TrueQ[OptionValue["AnalyticPrecheck"]],
    pre=SpectrumPrecheck[J,support,OptionValue["Dimension"]];
    If[FailureQ[pre],Return[pre]];
    If[pre["Status"]==="AnalyticallyExcluded",Return[Join[<|"J"->J,
      "Dimension"->OptionValue["Dimension"],"Support"->support,"NumericalTestRun"->False|>,pre]]]];
  problem=BuildSpectrumProblem[J,Sequence@@FilterRules[{opts},Options[BuildSpectrumProblem]]];
  If[FailureQ[problem],Return[problem]];
  result=SolveSpectrumProblem[problem,Sequence@@FilterRules[{opts},Options[SolveSpectrumProblem]]];
  If[AssociationQ[result],Join[result,<|"NumericalTestRun"->True|>],result]
];

SpectrumRefinements[J_?nonnegIntQ,levels_List,opts:OptionsPattern[]] :=
 Table[Module[{settings=Join[Association[FilterRules[{opts},Options[CheckSpectrum]]],level],r},
   r=CheckSpectrum[J,Sequence@@Normal[settings]];
   If[FailureQ[r],r,KeyDrop[r,{"Witness","FarkasVector"}]]],{level,levels}];

(* Independent direct evaluation checks the analytic finite-difference
   simplification, including its source, without using scalarSamples. *)
originalScalar[l_,dim_,mu_,a_,b_,h_] := Table[
  Sum[With[{x=(i+1)h,y=(j+1)h},(-1)^(i+j)Binomial[a,i]Binomial[b,j]
    ((x+y/2)/(mu-y/2))^2 wave[l,dim,1-2y/mu]/
    If[channel==1,mu+x,mu-x-y]],{i,0,a},{j,0,b}]mu^3/(2h),{channel,1,2}];

RunSpectrumChecks[] := Module[{checks=<||>,s,src,h=1/32,J=2,e,X,small,synthetic,res},
  AssociateTo[checks,"Recoupling"->And@@Table[
    zeroVectorQ[MatrixPower[parity[j].mat[j],2]-IdentityMatrix[2j+1]],{j,0,5}]];
  s=scalarSamples[3,5,3,4,h];
  AssociateTo[checks,"SampleKernelIndependentCheck"->And@@Flatten[Table[
    originalScalar[3,5,3,a,b,h]==={s[[1,a-1,b-1]],s[[2,a-1,b-1]]},
    {a,2,4},{b,2,4}]]];
  e=UnitVector[2J+1,1];X=parity[J].mat[J];
  src=Flatten[Table[Sum[With[{x=(i+1)h,y=(j+1)h},
    (-1)^(i+j)Binomial[a,i]Binomial[b,j](x^2/y e-y^2/x e.X)],
    {i,0,a},{j,0,b}]/(2h),{a,2,4},{b,a,4}]];
  AssociateTo[checks,{"SourceIndependentCheck"->(src===sampleSource[J,4,{h}]),
    "J0SourceNonzero"->!zeroVectorQ[sampleSource[0,3,{h}]],
    "SpinZeroOneVanish"->(And@@Flatten[Table[zeroVectorQ[sampleColumn[2,5,{j,l,2},3,{h}]],
      {j,0,4},{l,Select[{0,1},EvenQ[j+#]&]}]])}];
  AssociateTo[checks,{"KnownNullCounts"->(Table[
    SpectrumNullData[a[[1]],a[[2]],4]["CoefficientNullCount"],
    {a,{{2,6},{3,7},{5,6}}}]==={2,5,4}),
    "FourExceptions"->And@@(SpectrumPrecheck[#[[1]],#[[2]]]["Status"]==="AnalyticallyExcluded"& /@
      {{2,{1,2}},{3,{0,2,3}},{3,{0,1,3}},{5,{0,1,3,4,5}}})}];
  synthetic=<|"Matrix"->{{1,1},{1,0}},"Source"->{1,1/3},"Atoms"->{{0,0,1},{0,2,1}}|>;
  res=SolveSpectrumProblem[synthetic,"Verbose"->False];
  AssociateTo[checks,"ExactPositiveWitness"->(res["Status"]==="FiniteTestFeasible")];
  synthetic["Matrix"]={{1,1}};synthetic["Source"]={-1};
  res=SolveSpectrumProblem[synthetic,"Verbose"->False];
  AssociateTo[checks,"ExactGridSeparator"->(res["Status"]==="GridInfeasible")];
  small=CheckSpectrum[1,"MaxDegree"->6,"MaxSpin"->12,
    "MassSquaredGrid"->{1,2,4,8,16},"ImpactGrid"->{2,4,8},"Verbose"->False];
  AssociateTo[checks,"J1EndToEnd"->(small["Status"]==="FiniteTestFeasible")];
  <|"AllPassed"->AllTrue[Values[checks],TrueQ],"Checks"->checks|>
];

End[];
EndPackage[];


==> Ancillary/su2_weights_exact.wl <==
(* Exact SU(2) graviton-matching weights. No external packages are needed.

   Load in a notebook:
     Get["/absolute/path/to/su2_weights_exact.wl"];
     SU2WeightsExact`MatchingWeights[6]
     SU2WeightsExact`MatchingWeights[3/2]
     SU2WeightsExact`ScanWeights[10]
     SU2WeightsExact`RunWeightChecks[]

   Use exact input, e.g. 3/2 rather than 1.5. Loading only defines functions.
   The matching matrix is built from Mathematica's SixJSymbol and checked
   independently against the finite factorial sum, DLMF 34.4.2.
   No auxiliary polynomial from the all-J nonvanishing proof is used.

   This AI-assisted companion checks finite algebraic systems. A scan is
   not an all-J proof and does not test physical spectral positivity,
   dispersion convergence, or existence of a complete UV amplitude.
*)

BeginPackage["SU2WeightsExact`"];

MatchingWeights::usage =
  "MatchingWeights[J] returns exact lower-isospin matching coefficients, rank, " <>
  "uniqueness, and all t-channel residuals. For half-integer J, independent " <>
  "s- and u-channel coefficients are solved before comparing them.";
FactorialSixJ::usage =
  "FactorialSixJ[J,j,K] evaluates {J J j; J J K} using only finite " <>
  "factorial sums and exact arithmetic.";
ScanWeights::usage =
  "ScanWeights[Jmax] checks J=0,1/2,...,Jmax and reports every zero " <>
  "coefficient, together with full per-J results. This is a finite check.";
RunWeightChecks::usage =
  "RunWeightChecks[] runs exact small-J regression tests, a scan through " <>
  "J=6, and comparisons of all allowed 6j entries through J=6.";

MatchingWeights::arg = "Use an exact nonnegative integer or half-integer J, not `1`.";
FactorialSixJ::arg =
  "Expected exact J>=0 with integer 2J, and integers 0<=j,K<=2J; received `1`.";
ScanWeights::arg =
  "Use an exact nonnegative integer or half-integer upper limit, not `1`.";

Begin["`Private`"];

validJQ[q_] := IntegerQ[2 q] && TrueQ[q >= 0];
validTripleQ[q_, j_, k_] := validJQ[q] && IntegerQ[j] && IntegerQ[k] &&
  TrueQ[0 <= j <= 2 q] && TrueQ[0 <= k <= 2 q];

(* Equal external spins make the four triangle factors rational.
   Here n=2J, while j and k are the two exchanged integer isospins. *)
factorialSixJ[n_Integer, j_Integer, k_Integer] :=
  factorialSixJ[n, j, k] =
    ((n - j)! (j!)^2/((n + j + 1)!)) *
    ((n - k)! (k!)^2/((n + k + 1)!)) *
    Total[Table[
      (-1)^z (z + 1)!/
        (((z - n - j)!)^2 ((z - n - k)!)^2 (2 n - z)! *
          ((n + j + k - z)!)^2),
      {z, Max[n + j, n + k], Min[2 n, n + j + k]}]];

FactorialSixJ[q_, j_, k_] /; validTripleQ[q, j, k] :=
  factorialSixJ[2 q, j, k];
FactorialSixJ[args___] := (Message[FactorialSixJ::arg, {args}]; $Failed);

(* Matrix rows are t-channel K; columns are exchanged s-channel j.
   The phase (-1)^(2J+j) includes the half-integer crossing convention. *)
conversionMatrix[q_, entry_] := Table[
  (-1)^(2 q + j) (2 j + 1) entry[q, j, k],
  {k, 0, 2 q}, {j, 0, Floor[q]}];
builtinEntry[q_, j_, k_] := SixJSymbol[{q, q, j}, {q, q, k}];

(* Integer J uses equal s/u weights. Half-integer J keeps them independent. *)
matchingMatrix[ms_, n_] := Module[{mu},
  mu = Table[(-1)^k ms[[k + 1]], {k, 0, n}];
  If[EvenQ[n], ms + mu, MapThread[Join, {ms, mu}]]
];

MatchingWeights[q_?validJQ] := Module[
  {n = 2 q, lower = Floor[q], ms, msFactorial, a, aFactorial, rhs,
   rows, rank, unknowns, solution, factorialSolution, s, u, residual,
   factorialResidual, agreement},
  ms = conversionMatrix[q, builtinEntry];
  msFactorial = conversionMatrix[q, FactorialSixJ];
  a = matchingMatrix[ms, n];
  aFactorial = matchingMatrix[msFactorial, n];
  rhs = UnitVector[n + 1, 1];
  (* Odd rows vanish for integer J. In the half-integer case all rows
     form a square system for the independent s/u coefficients. *)
  rows = If[EvenQ[n], Range[1, n + 1, 2], Range[n + 1]];
  rank = MatrixRank[a];
  unknowns = Length[First[a]];
  If[rank != unknowns,
    Return[Failure["NonuniqueMatching", <|
      "J" -> q, "Rank" -> rank, "UnknownCount" -> unknowns|>]]];
  solution = LinearSolve[a[[rows]], rhs[[rows]]];
  factorialSolution = LinearSolve[aFactorial[[rows]], rhs[[rows]]];
  s = Take[solution, lower + 1];
  u = If[EvenQ[n], s, Drop[solution, lower + 1]];
  residual = a.solution - rhs;
  factorialResidual = aFactorial.factorialSolution - rhs;
  agreement = ms === msFactorial && solution === factorialSolution;
  <|
    "J" -> q,
    "Isospins" -> Range[0, lower],
    "Weights" -> s,
    "SChannelWeights" -> s,
    "UChannelWeights" -> u,
    "ChannelsSolvedIndependently" -> OddQ[n],
    "EqualChannelWeights" -> (s === u),
    "ZeroIsospins" -> Pick[Range[0, lower], (# === 0 &) /@ s],
    "Rank" -> rank,
    "UnknownCount" -> unknowns,
    "Unique" -> (rank == unknowns),
    "TChannelIsospins" -> Range[0, n],
    "ComponentResiduals" -> residual,
    "FactorialComponentResiduals" -> factorialResidual,
    "FactorialAgreement" -> agreement,
    "MatchingMatrix" -> a,
    "Source" -> rhs,
    "Verified" -> (agreement && s === u &&
      residual === ConstantArray[0, n + 1] &&
      factorialResidual === ConstantArray[0, n + 1])
  |>
];
MatchingWeights[q_] := (Message[MatchingWeights::arg, q]; $Failed);

ScanWeights[qmax_?validJQ] := Module[{results, zeros},
  results = Table[MatchingWeights[n/2], {n, 0, 2 qmax}];
  If[! AllTrue[results, AssociationQ],
    Return[Failure["ScanFailed", <|"Results" -> results|>]]];
  zeros = Flatten[
    Function[result,
      ({result["J"], #} &) /@ result["ZeroIsospins"]] /@ results, 1];
  <|
    "MaximumJ" -> qmax,
    "NumberOfCases" -> Length[results],
    "AllVerified" -> AllTrue[results, TrueQ[#["Verified"]] &],
    "ZeroPairs" -> zeros,
    "Results" -> results,
    "Scope" -> "Finite exact checks only; not an all-J nonvanishing proof."
  |>
];
ScanWeights[qmax_] := (Message[ScanWeights::arg, qmax]; $Failed);

RunWeightChecks[] := Module[{known, regression, scan, sixJAgreement},
  known = {
    {0, {1/2}}, {1/2, {1}}, {1, {1/2, 1/3}},
    {3/2, {-1/2, 5/6}}, {2, {0, 1/4, 7/20}},
    {5/2, {11/6, -7/6, 14/15}}, {3, {1/2, 0, 0, 3/7}},
    {4, {-2/3, 1/2, 11/42, -11/28, 143/252}},
    {5, {2, -1, 0, 13/12, -13/12, 26/33}},
    {6, {-5, 13/4, -1/4, -2, 34/11, -51/22, 323/286}}
  };
  regression = Function[item, <|
    "J" -> item[[1]],
    "Passed" -> (MatchingWeights[item[[1]]]["Weights"] === item[[2]])|>] /@ known;
  scan = ScanWeights[6];
  (* Check the full 6j table, not only columns used in the lower inverse. *)
  sixJAgreement = And @@ Flatten[Table[
    builtinEntry[n/2, j, k] === FactorialSixJ[n/2, j, k],
    {n, 0, 12}, {j, 0, n}, {k, 0, n}]];
  <|
    "AllPassed" -> (AllTrue[regression, TrueQ[#["Passed"]] &] &&
      TrueQ[scan["AllVerified"]] && sixJAgreement &&
      scan["ZeroPairs"] === {{2, 0}, {3, 1}, {3, 2}, {5, 2}}),
    "RegressionTests" -> regression,
    "All6jEntriesThroughJ6Agree" -> sixJAgreement,
    "Scan" -> KeyDrop[scan, "Results"]
  |>
];

End[];
EndPackage[];

